Quantum block lookahead adders and the wait for magic states

We improve the Toffoli count of low depth quantum adders, and analyze how their spacetime cost reacts to having a limited number of magic state factories. We present a block lookahead adder that parallelizes across blocks of bits of size $b$, instead of over all bits. The block lookahead adder achieves a Toffoli count of $3n + 5n/b$ for out of place addition (vs $4n$ in previous work by Thapliyal et al) and $5n + 8n/b$ for in place addition (vs $7n$ in previous work by Thapliyal et al). The tradeoff is that the reaction depth of these circuits depends linearly on $b$, and they use additional workspace. We estimate the spacetime volume of these adders, and adders from previous work, for various register sizes and factory counts under plausible assumptions for a large scale quantum computer based on the surface code and superconducting qubits.

==> anc/.vscode/launch.json <==
{
   "version": "0.2.0",
   "configurations": [
        {
            "name": "debug",
            "program": "dotnet",
            "type": "coreclr",
            "args": [
                "run",
                "--project",
                "${workspaceFolder}/src/adder.csproj",
                "-s",
                "ToffoliSimulator",
                // "ResourcesEstimator",
            ],
            "request":"launch",
            "logging": {
                "moduleLoad": false
            },
        },
    ]
}

==> anc/.vscode/tasks.json <==
{
    "version": "2.0.0",
    "tasks": [
        {
            "label": "build_src",
            "command": "dotnet",
            "type": "process",
            "args": [
                "build",
                "${workspaceFolder}/src/adder.csproj",
                "/property:GenerateFullPaths=true",
                "/consoleloggerparameters:NoSummary"
            ],
            "problemMatcher": "$msCompile",
            "group": "build",
        },
        {
            "label": "build_test",
            "command": "dotnet",
            "type": "process",
            "args": [
                "build",
                "${workspaceFolder}/test/tests.csproj",
                "/property:GenerateFullPaths=true",
                "/consoleloggerparameters:NoSummary"
            ],
            "problemMatcher": "$msCompile",
            "group": {
                "kind": "build",
                "isDefault": true
            }
        },
        {
            "label": "run tests",
            "command": "dotnet",
            "type": "process",
            "args": [
                "test",
                "${workspaceFolder}/test/tests.csproj",
            ],
            "group": {
                "kind": "test",
                "isDefault": true
            }
        },
    ]
}

==> anc/generate_figures.py <==
from typing import Callable, Union, List, Optional, Tuple
import matplotlib
import matplotlib.axes
import matplotlib.figure
import matplotlib.patches
import matplotlib.pyplot as plt

import dataclasses
import math
import pathlib
import numpy as np

import cirq


@dataclasses.dataclass
class SimpleFormula:
    O_1: bool = False
    b: Union[int, float] = 0
    n_over_b: Union[int, float] = 0
    lg_n_over_b: Union[int, float] = 0
    constant: Union[int, float] = 0
    lg_n: Union[int, float] = 0
    sqrt_n: Union[int, float] = 0
    n: Union[int, float] = 0
    n2: Union[int, float] = 0
    asterisk: str = ''

    def __mul__(self, other: Union[int, float]) -> 'SimpleFormula':
        return SimpleFormula(
            O_1=self.O_1,
            b=self.b * other,
            n_over_b=self.n_over_b * other,
            lg_n_over_b=self.lg_n_over_b * other,
            constant=self.constant * other,
            lg_n=self.lg_n * other,
            sqrt_n=self.sqrt_n * other,
            n=self.n * other,
            n2=self.n2 * other,
            asterisk=self.asterisk,
        )

    def is_b_sensitive(self):
        return bool(self.b or self.lg_n_over_b or self.n_over_b)

    def value(self, n: int, b: int):
        return (
            self.n2 * n * n
            + self.n * n
            + self.sqrt_n * int(math.ceil(math.sqrt(n)))
            + self.lg_n * int(math.ceil(math.log2(n)))
            + self.constant
            + (10 if self.O_1 else 0)
            + self.b * b
            + self.n_over_b * int(math.ceil(n / b))
            + self.lg_n_over_b * int(math.ceil(math.log2(max(n / b, 1))))
        )

    def latex(self) -> str:

        def factor(x: Union[int, float]) -> str:
            if x == 1:
                return ''
            if x == -1:
                return '-'
            return str(x)

        terms = []
        if self.n2:
            terms.append(factor(self.n2) + "n^2")
        if self.n:
            terms.append(factor(self.n) + "n")
        if self.b:
            terms.append(factor(self.b) + r"b")
        if self.n_over_b:
            terms.append(factor(self.n_over_b) + r"\frac{n}{b}")
        if self.lg_n_over_b:
            terms.append(factor(self.lg_n_over_b) + r"\lg \frac{n}{b}")
        if self.sqrt_n:
            terms.append(factor(self.sqrt_n) + r"\sqrt{n}")
        if self.lg_n:
            terms.append(factor(self.lg_n) + r"\lg n")
        if self.O_1:
            terms.append("O(1)")
        if self.constant:
            terms.append(str(self.constant))
        if not terms:
            return "0"
        result = "$" + " + ".join(terms) + "$"
        result = result.replace('+ -', '- ')
        result += self.asterisk
        return result


class Tot:
    def __init__(self, heights: Callable[[int, int], List[float]]):
        self.heights = heights

    def simulate_supply(self, n: int, b: int, max_production_rate: float) -> Tuple[float, float, float]:
        hs = self.heights(n, b)
        supplies = []
        supply = 1000000
        time = 0
        attempts = 4
        for k in range(3 + attempts):
            start_supply = supply
            start_time = time
            for h in hs:
                debt = h
                time += 1
                supplies.append(supply)
                supply += max_production_rate
                while debt > supply:
                    # Stall.
                    debt -= supply
                    supplies.append(0)
                    time += 1
                    supply = max_production_rate
                supply -= debt

            # Initially try to find stable supply and production values.
            if k < 3:
                lowest = min(supplies + [supply])
                if lowest > 0:
                    if start_supply < supply:
                        max_production_rate -= (supply - start_supply) / (time - start_time) * 0.999
                    supply -= lowest
                supplies.clear()
                time = 0
        average_supply = np.average(supplies)
        average_time = time / attempts
        return average_supply, average_time, max_production_rate

    @staticmethod
    def sequence(*items: 'Tot') -> 'Tot':
        result = items[0]
        for item in items[1:]:
            result = result.then(item)
        return result

    def __mul__(self, other: int) -> 'Tot':
        return Tot(lambda n: [e * other for e in self.heights(n)])

    def reversed(self):
        return Tot(lambda n, b: self.heights(n, b)[::-1])

    def then(self, second: 'Tot', shift: int = 0) -> 'Tot':
        def f(n: int, b: int) -> List[float]:
            h1 = self.heights(n, b)
            h2 = second.heights(n, b)
            result = list(h1)
            for k in range(len(h2)):
                i = len(h1) + k + shift
                while len(result) <= i:
                    result.append(0)
                result[i] += h2[k]
            return result
        return Tot(f)

    def tikz_plot(self, n: int, b: int) -> str:
        return tikz_plot(self.heights(n, b))

    def overlap(self, second: 'Tot', shift: int = 0):
        def f(n: int, b: int) -> List[int]:
            h1 = self.heights(n, b)
            h2 = second.heights(n, b)
            result = list(h1)
            for k in range(len(h2)):
                i = k + shift
                while len(result) <= i:
                    result.append(0)
                result[i] += h2[k]
            return result
        return Tot(f)


def fold_down(*,
              scale: float = 1,
              skip_start: int = 0,
              skip_end: int = 0,
              width: SimpleFormula = SimpleFormula(n=1),
              reps: int = 1,
              gap: int = 0) -> Tot:
    def f(n: int, b: int) -> List[float]:
        result = []
        k = width.value(n, b)
        for _ in range(skip_start):
            k >>= 1
        while k > 2**skip_end:
            for _ in range(reps):
                result.append(k * scale)
            for _ in range(gap):
                result.append(0)
            k >>= 1
        return result
    return Tot(f)


def hold(*, duration: Union[int, float, SimpleFormula], height: Union[int, float, SimpleFormula] = 1) -> Tot:
    if isinstance(duration, (int, float)):
        duration = SimpleFormula(constant=duration)
    if isinstance(height, (int, float)):
        height = SimpleFormula(constant=height)
    return Tot(lambda n, b: [height.value(n, b)] * int(math.ceil(duration.value(n, b))))


DEFAULT_N = 128
DEFAULT_B = 10


@dataclasses.dataclass
class Adder:
    author: str
    year: int
    citation: Optional[str]
    type: str
    in_place: bool
    toffolis: SimpleFormula
    reaction_depth: SimpleFormula
    workspace: SimpleFormula
    toffoli_usage: Optional[Tot] = None
    dominated_in_phase_diagram: bool = False

    def toffoli_usage_or_def(self, n: int, b: int) -> Tot:
        if self.toffoli_usage is None:
            t = self.reaction_depth.value(n, b)
            v = self.toffolis.value(n, b)
            return hold(duration=t, height=v / t)
        return self.toffoli_usage

    def toffoli_usage_tikz_plot(self) -> str:
        return self.toffoli_usage_or_def(DEFAULT_N, DEFAULT_B).tikz_plot(DEFAULT_N, DEFAULT_B)

    def is_b_sensitive(self):
        return (
            self.reaction_depth.is_b_sensitive() or
            self.toffolis.is_b_sensitive() or
            self.workspace.is_b_sensitive()
        )

    def vol(self,
            *,
            n: int,
            factory_count: int,
            factory_period: float = 165,
            factory_area: float = 12 * 6,
            reaction_time: float = 10) -> float:
        if self.is_b_sensitive():
            bs = range(2, n + 1)
            if len(bs) > 50:
                bs = list(range(2, 50))
                while bs[-1] < n / 2:
                    bs.append(int(bs[-1] * 1.2))
        else:
            bs = [DEFAULT_B]
        return min(self.vol_b(
            n=n,
            b=b,
            factory_count=factory_count,
            factory_period=factory_period,
            factory_area=factory_area,
            reaction_time=reaction_time)
            for b in bs
        )

    def vol_b(self,
            *,
            n: int,
            b: int,
            factory_count: float,
            factory_period: float = 165,
            factory_area: float = 12 * 6,
            reaction_time: float = 10) -> float:
        tof = self.toffolis.value(n, b)
        dep = self.reaction_depth.value(n, b)
        space = self.workspace.value(n, b)
        average_supply, average_time, max_production_rate = self.toffoli_usage_or_def(n, b).simulate_supply(
            n, b, max_production_rate=factory_count / factory_period * reaction_time)
        space += average_supply
        if self.in_place:
            space += 2*n
        else:
            space += 3*n
        time = average_time * reaction_time
        result = factory_area * factory_period * tof + space * time
        result /= 1000 * 1000  # Microseconds to seconds.
        return result


def tikz_plot(heights: List[float]):
    def fy(v):
        if v == 0:
            return 0
        return 1 + int(math.ceil(math.log2(v)))

    start = r"\begin{tikzpicture}\fill[red] "
    points = [(0, -0.00001)]
    prev_y = 0
    for x, y in enumerate(heights):
        if y != prev_y:
            points.append((x, fy(prev_y)))
            points.append((x, fy(y)))
            prev_y = y
    points.append((len(heights), fy(prev_y)))
    points.append((len(heights), -0.00001))
    x_scale = 256  # max(e[0] for e in points)
    max_x = max(e[0] for e in points) / x_scale
    y_scale = 16  # max(e[1] for e in points)
    center = " -- ".join(f"({x / x_scale * 5},{y / y_scale})" for x, y in points)
    end = fr" -- cycle;\draw (0,0.5) -- (0,0) -- ({max_x * 5},0) -- ({max_x * 5},0.5); \end{{tikzpicture}}"
    return start + center + end


def make_table(adders: List[Adder]) -> str:
    in_place_adders = [adder for adder in adders if adder.in_place]
    out_of_place_adders = [adder for adder in adders if not adder.in_place]
    in_place_row = 2
    out_of_place_row = 4 + len(in_place_adders)
    diagram = cirq.TextDiagramDrawer()
    diagram.write(0, in_place_row - 1, r"\hline")
    diagram.write(0, out_of_place_row - 1, r"\hline")
    params = [(100, 10), (1000, 100), (10000, 1000)]
    vol_col = 7
    last_col = vol_col + len(params)

    diagram.write(0, 0, "Paper")
    diagram.write(1, 0, "&Place")
    diagram.write(2, 0, "&Type")
    diagram.write(3, 0, "&Toffolis")
    diagram.write(4, 0, "&Reaction Depth")
    diagram.write(5, 0, "&Workspace")
    diagram.write(6, 0, f"&Log Toffoli / Time (n={DEFAULT_N},b={DEFAULT_B})")
    diagram.write(last_col, 0, '\\\\')
    for c, (n, f) in enumerate(params):
        diagram.write(vol_col + c, 0, f"&V(n={n},f={f})")
    for (row, adders) in [(in_place_row, in_place_adders), (out_of_place_row, out_of_place_adders)]:
        for r, adder in enumerate(adders):
            diagram.write(0, row + r, f"{adder.author} ({adder.year})" + (r' \cite{' + adder.citation + '}' if adder.citation is not None else ''))
            diagram.write(1, row + r, '&' + ('in' if adder.in_place else 'out'))
            diagram.write(2, row + r, '&' + adder.type)
            diagram.write(3, row + r, '&' + adder.toffolis.latex())
            diagram.write(4, row + r, '&' + adder.reaction_depth.latex())
            diagram.write(5, row + r, '&' + adder.workspace.latex())
            diagram.write(6, row + r, '&' + adder.toffoli_usage_tikz_plot())
            for c, (n, f) in enumerate(params):
                v = str(int(adder.vol(n=n, factory_count=f)))
                if len(v) > 2:
                    v = v[:2] + '0' * (len(v) - 2)
                diagram.write(vol_col + c, row + r, '&' + v)
            diagram.write(last_col, row + r, '\\\\')
    contents = diagram.render(horizontal_spacing=1, vertical_spacing=0)
    return r"\begin{tabular}{r|c|c|l|l|l|l" + '|c' * len(params) + "}\n" + contents + "\n\end{tabular}"


def plot_phase_diagram(adders: List[Adder], out_dir: pathlib.Path):
    adders = [adder for adder in adders if not adder.dominated_in_phase_diagram]
    in_place_adders = [adder for adder in adders if adder.in_place]
    out_of_place_adders = [adder for adder in adders if not adder.in_place]

    register_sizes = [8]
    g = 1.5
    max_n = 20000
    max_f = max_n
    while register_sizes[-1] < max_n:
        register_sizes.append(int(math.ceil(register_sizes[-1] * g)))
    register_sizes[-1] = max_n
    factory_counts = [8]
    while factory_counts[-1] < max_f:
        factory_counts.append(int(math.ceil(factory_counts[-1] * g)))
    factory_counts[-1] = max_f
    plot_phase_diagram_helper(out_of_place_adders,
                              "Min-volume out-of-place adder vs size and factories",
                              filepath=out_dir / 'out-of-place-min-vol.pdf',
                              d=1.0,
                              factory_counts=factory_counts,
                              register_sizes=register_sizes)
    plot_phase_diagram_helper(in_place_adders,
                              "Min-volume in-place adder vs size and factories",
                              filepath=out_dir / 'in-place-min-vol.pdf',
                              d=1.0,
                              factory_counts=factory_counts,
                              register_sizes=register_sizes)
    plot_phase_diagram_helper(out_of_place_adders,
                              "Min-volume out-of-place adder vs size and half-distance factories",
                              filepath=out_dir / 'out-of-place-min-vol-half.pdf',
                              d=0.5,
                              factory_counts=factory_counts,
                              register_sizes=register_sizes)
    plot_phase_diagram_helper(in_place_adders,
                              "Min-volume in-place adder vs size and half-distance factories",
                              filepath=out_dir / 'in-place-min-vol-half.pdf',
                              d=0.5,
                              factory_counts=factory_counts,
                              register_sizes=register_sizes)


def plot_phase_diagram_helper(adder_set: List[Adder],
                              title: str,
                              filepath: pathlib.Path,
                              d: float,
                              factory_counts: List[int],
                              register_sizes: List[int]):
    data = np.zeros(shape=(len(factory_counts), len(register_sizes)), dtype=np.int32)
    fig: matplotlib.figure.Figure = plt.figure()
    colors = plt.get_cmap('tab10')
    ax: matplotlib.axes.Axes = fig.add_subplot(1, 1, 1)
    print("#" * len(register_sizes))
    for i, n in enumerate(register_sizes):
        print(".", end='')
        for j, f in enumerate(factory_counts):
            data[j, i] = min(range(len(adder_set)),
                             key=lambda k: adder_set[k].vol(n=n, factory_count=f,
                                                            factory_area=12 * 6 * d**2,
                                                            factory_period= 165 * d))
    print()
    data = data[::-1, :]
    ax.imshow(data, cmap=colors, vmin=0, vmax=len(colors.colors))
    ax.set_title(title)
    fig.set_size_inches(12, 5)
    ax.set_ylabel(r'Maximum factory count (f)')
    ax.set_xlabel(r'Register size (n)')
    yt = [10**k for k in range(20) if factory_counts[0] < 10**k < factory_counts[-1]]
    xt = [10**k for k in range(20) if register_sizes[0] < 10**k < register_sizes[-1]]

    def logifx(x):
        return (
                (math.log(x) - math.log(register_sizes[0]))
                / (math.log(register_sizes[-1]) - math.log(register_sizes[0]))
                * data.shape[1]
        )

    def logify(y):
        return (
            data.shape[0] - 1 -
                (math.log(y) - math.log(factory_counts[0]))
                / (math.log(factory_counts[-1]) - math.log(factory_counts[0]))
                * data.shape[0]
        )

    ax.set_xticks([logifx(x) for x in xt])
    ax.set_yticks([logify(y) for y in yt])
    ax.set_xticklabels([str(x) for x in xt])
    ax.set_yticklabels([str(y) for y in yt])

    ax.legend(
        handles=[
            matplotlib.patches.Patch(
                color=color,
                label=f"{adder.author} ({adder.year}) {adder.type}".replace('=b', '=best'))
            for adder, color in zip(adder_set, colors.colors)
        ],
        bbox_to_anchor=(1.95, 1),
        loc='upper right')

    plt.savefig(filepath)
    print(f"Generated file://{filepath}")


def plot_volume_vs_size(adders: List[Adder], out_dir: pathlib.Path):
    in_place_adders = [adder for adder in adders if adder.in_place]
    out_of_place_adders = [adder for adder in adders if not adder.in_place]

    ns = [32]
    max_n = 100000
    while ns[-1] < max_n:
        ns.append(int(ns[-1] * 2))
    ns[-1] = max_n
    for name, adder_set in [('Out-of-place', out_of_place_adders), ('In-place', in_place_adders)]:
        curves = []
        for adder in adder_set:
            volumes = []
            for n in ns:
                volumes.append(adder.vol(n=n, factory_count=int(math.ceil(n*0.1))))
            curves.append((adder, volumes))
        fig: matplotlib.figure.Figure = plt.figure()
        ax: matplotlib.axes.Axes = fig.add_subplot(1, 1, 1)
        for c in curves:
            ax.plot(ns, c[1])
        ax.set_title(f'{name} adder volume vs register size (n) using n/10 factories')
        ax.set_ylabel(r'Estimated volume (logical qubit $\cdot$ seconds)')
        ax.set_xlabel(r'Register size')
        ax.set_yscale('log')
        ax.set_xscale('log')
        ax.legend([f"{adder.author} ({adder.year}) {adder.type}".replace('=b', '=best')
                    for adder in adder_set])
        path = str(out_dir / f'{name.lower()}-size-vs-vol.pdf')
        fig.savefig(path)
        print(f"Generated file://{path}")


def main():
    draper_lookahead_usage = Tot.sequence(
        # Prepare initial carries.
        hold(duration=1, height=SimpleFormula(n=1)),
        # P round.
        fold_down(skip_start=1).overlap(
            # G round.
            fold_down(skip_start=1),
            shift=1,
        ),
        # C round.
        fold_down(skip_start=1).reversed().overlap(
            # P^-1 round.
            fold_down(skip_start=1).reversed(),
            shift=1,
        ),
    )
    our_lookahead_usage_block_spread = Tot.sequence(
        # Grow centered ranges.
        fold_down(scale=2, skip_start=1, width=SimpleFormula(b=1)),
        # Spread zero-rooted ranges.
        fold_down(skip_start=1, width=SimpleFormula(b=1)).reversed().overlap(
            # Uncompute centered ranges.
            fold_down(scale=0, skip_start=1, width=SimpleFormula(b=1)).reversed(),
            shift=1
        ),
    )
    our_lookahead_usage_block_spread_uncompute = Tot.sequence(
        # Grow centered ranges.
        fold_down(scale=0, skip_start=1, width=SimpleFormula(b=1)),
        # Spread zero-rooted ranges. (0 cost when uncomputing)
        fold_down(scale=0, skip_start=1, width=SimpleFormula(b=1)).reversed().overlap(
            # Uncompute centered ranges.
            fold_down(scale=2, skip_start=1, width=SimpleFormula(b=1)).reversed(),
            shift=1
        ),
    )
    our_block_usage = Tot.sequence(
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(b=1),
            height=SimpleFormula(n_over_b=2, constant=-1)),
        # Carry lookahead within blocks
        our_lookahead_usage_block_spread,
        # Choose result.
        hold(
            duration=SimpleFormula(b=1),
            height=SimpleFormula(n_over_b=1, constant=-1)),
        # Undo carry lookahead.
        our_lookahead_usage_block_spread_uncompute,
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(b=1),
            height=0),
    )
    our_block_usage_uncompute = Tot.sequence(
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(b=1),
            height=SimpleFormula(n_over_b=2, constant=-1)),
        # Carry lookahead within blocks
        our_lookahead_usage_block_spread,
        # Choose result.
        hold(
            duration=SimpleFormula(b=1),
            height=0),
        # Undo carry lookahead.
        our_lookahead_usage_block_spread_uncompute,
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(b=1),
            height=0),
    )

    our_lookahead_usage_sqrt_spread = Tot.sequence(
        # Grow centered ranges.
        fold_down(scale=2, skip_start=1, width=SimpleFormula(sqrt_n=1)),
        # Spread zero-rooted ranges.
        fold_down(skip_start=1, width=SimpleFormula(sqrt_n=1)).reversed().overlap(
            # Uncompute centered ranges.
            fold_down(scale=0, skip_start=1, width=SimpleFormula(sqrt_n=1)).reversed(),
            shift=1
        ),
    )
    our_lookahead_usage_sqrt_spread_uncompute = Tot.sequence(
        # Grow centered ranges.
        fold_down(scale=0, skip_start=1, width=SimpleFormula(sqrt_n=1)),
        # Spread zero-rooted ranges. (0 cost when uncomputing)
        fold_down(scale=0, skip_start=1, width=SimpleFormula(sqrt_n=1)).reversed().overlap(
            # Uncompute centered ranges.
            fold_down(scale=2, skip_start=1, width=SimpleFormula(sqrt_n=1)).reversed(),
            shift=1
        ),
    )
    our_sqrt_usage = Tot.sequence(
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=SimpleFormula(sqrt_n=2, constant=-1)),
        # Carry lookahead within blocks
        our_lookahead_usage_sqrt_spread,
        # Choose result.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=SimpleFormula(sqrt_n=1, constant=-1)),
        # Undo carry lookahead.
        our_lookahead_usage_sqrt_spread_uncompute,
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=0),
    )
    our_sqrt_usage_uncompute = Tot.sequence(
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=SimpleFormula(sqrt_n=2, constant=-1)),
        # Carry lookahead within blocks
        our_lookahead_usage_block_spread,
        # Choose result.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=0),
        # Undo carry lookahead.
        our_lookahead_usage_block_spread_uncompute,
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(sqrt_n=1),
            height=0),
    )

    two_block_usage = Tot.sequence(
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(n=0.5),
            height=3),
        # Choose result.
        fold_down(skip_start=2).reversed(),
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(n=0.5),
            height=0),
    )
    two_block_usage_uncompute = Tot.sequence(
        # Undo initial ripple carry adders.
        hold(
            duration=SimpleFormula(n=0.5),
            height=2),
        # Choose result.
        fold_down(skip_start=2, scale=0).reversed(),
        # initial ripple carry adders.
        hold(
            duration=SimpleFormula(n=0.5),
            height=0),
    )
    mogenson_usage_compute = Tot.sequence(
        # AND together (a_k xor b_k)'s while c-swapping a_k's.
        # (Could be overlapped but are not in the paper.)
        fold_down(reps=2),
        # Restore a_k and uncompute intermediate (a_k xor b_k).
        # (Could be overlapped down to 3 instead of 4. Not done in the paper due to CNOTs counting.)
        fold_down(skip_start=1, reps=4).reversed(),
    )
    thapliyal_usage_out_of_place = Tot.sequence(
        hold(duration=1, height=SimpleFormula(n=1)),
        fold_down(skip_start=1).overlap(fold_down(skip_start=1), shift=1),
        fold_down(skip_start=1, scale=0).overlap(fold_down(skip_start=1), shift=1).reversed(),
    )
    thapliyal_usage_inplace = thapliyal_usage_out_of_place.then(
        thapliyal_usage_out_of_place.reversed())

    adders = [
        Adder(
            author="Cuccaro",
            year=2004,
            citation="cuccaro2004adder",
            type="Ripple Carry",
            in_place=True,
            toffolis=SimpleFormula(n=2, constant=-1),
            reaction_depth=SimpleFormula(n=2, constant=-1),
            workspace=SimpleFormula(constant=1),
        ),
        Adder(
            author="Gidney",
            year=2017,
            citation="gidney2018halving",
            type="Ripple Carry",
            in_place=False,
            toffolis=SimpleFormula(n=1, constant=-1),
            reaction_depth=SimpleFormula(n=1, constant=-1),
            workspace=SimpleFormula(constant=1),
        ),
        Adder(
            author="Gidney",
            year=2017,
            citation="gidney2018halving",
            type="Ripple Carry",
            in_place=True,
            toffolis=SimpleFormula(n=1, constant=-1),
            reaction_depth=SimpleFormula(n=2, constant=-1),
            workspace=SimpleFormula(n=1),
            toffoli_usage=hold(duration=SimpleFormula(n=1, constant=-1)).then(
                hold(duration=SimpleFormula(n=1), height=0)),
        ),
        Adder(
            author="Gossett",
            year=1998,
            citation="gossett1998carrysave",
            type="Carry Save (avg over n)",
            in_place=False,
            toffolis=SimpleFormula(n=4),
            reaction_depth=SimpleFormula(constant=2),
            workspace=SimpleFormula(n2=1, n=-2),
        ),
        Adder(
            author="Draper et al.",
            year=2004,
            citation="draper2004lookaheadadder",
            type="Carry Lookahead",
            in_place=False,
            workspace=SimpleFormula(n=1, lg_n=-1),
            reaction_depth=SimpleFormula(lg_n=2, constant=6 - 3),
            toffolis=SimpleFormula(n=5, lg_n=-3, constant=-4),
            toffoli_usage=draper_lookahead_usage,
        ),
        Adder(
            author="Draper et al.",
            year=2004,
            citation="draper2004lookaheadadder",
            type="Carry Lookahead",
            in_place=True,
            workspace=SimpleFormula(n=2, lg_n=-1, constant=-1),
            reaction_depth=SimpleFormula(lg_n=4, constant=14 - 7),
            toffolis=SimpleFormula(n=10, lg_n=-6, constant=-13),
            toffoli_usage=draper_lookahead_usage.then(draper_lookahead_usage.reversed()),
        ),
        Adder(
            author="(this paper)",
            citation=None,
            year=2020,
            type="Blocksize=b",
            in_place=False,
            toffolis=SimpleFormula(n=3, b=-2, n_over_b=5, O_1=True),
            reaction_depth=SimpleFormula(b=3, lg_n_over_b=2, O_1=True),
            workspace=SimpleFormula(n=2, n_over_b=3, O_1=True),
            toffoli_usage=our_block_usage
        ),
        Adder(
            author="(this paper)",
            citation=None,
            year=2020,
            type="Blocksize=b",
            in_place=True,
            toffolis=SimpleFormula(n=5, b=-4, n_over_b=8, O_1=True),
            reaction_depth=SimpleFormula(b=6, lg_n_over_b=4, O_1=True),
            workspace=SimpleFormula(n=2, n_over_b=3, O_1=True),
            toffoli_usage=our_block_usage.then(our_block_usage_uncompute),
        ),
        # Adder(
        #     author="(this paper)",
        #     citation=None,
        #     year=2020,
        #     type="Blocksize=$n/2$",
        #     in_place=False,
        #     toffolis=SimpleFormula(n=2),
        #     reaction_depth=SimpleFormula(n=1, O_1=True),
        #     workspace=SimpleFormula(n=1),
        #     toffoli_usage=two_block_usage,
        #     dominated_in_phase_diagram=True,
        # ),
        # Adder(
        #     author="(this paper)",
        #     citation=None,
        #     year=2020,
        #     type="Blocksize=$n/2$",
        #     in_place=True,
        #     toffolis=SimpleFormula(n=3),
        #     reaction_depth=SimpleFormula(n=1.5, O_1=True),
        #     workspace=SimpleFormula(n=1),
        #     toffoli_usage=two_block_usage.then(two_block_usage_uncompute),
        #     dominated_in_phase_diagram=True,
        # ),
        Adder(
            author="(this paper)",
            citation=None,
            year=2020,
            type="Blocksize=$\sqrt{n}$",
            in_place=True,
            toffolis=SimpleFormula(n=5, sqrt_n=4, O_1=True),
            reaction_depth=SimpleFormula(sqrt_n=6, lg_n=2, O_1=True),
            workspace=SimpleFormula(n=2, sqrt_n=3, O_1=True),
            toffoli_usage=our_sqrt_usage.then(our_sqrt_usage_uncompute),
            dominated_in_phase_diagram=True,
        ),
        Adder(
            author="(this paper)",
            year=2020,
            citation=None,
            type="Blocksize=$\sqrt{n}$",
            in_place=False,
            toffolis=SimpleFormula(n=3, sqrt_n=3, O_1=True),
            reaction_depth=SimpleFormula(sqrt_n=3, lg_n=1, O_1=True),
            workspace=SimpleFormula(n=2, sqrt_n=3, O_1=True),
            toffoli_usage=our_sqrt_usage,
            dominated_in_phase_diagram=True,
        ),
        Adder(
            author="Mogensen",
            year=2019,
            citation="mogensen2019lookahead",
            type="Carry Lookahead",
            in_place=False,
            toffolis=SimpleFormula(n=6, constant=-4) * 2,  # End of section 5.1
            reaction_depth=SimpleFormula(lg_n=6, constant=2) * 2,  # End of section 5.2
            workspace=SimpleFormula(n=1, lg_n=-1, constant=-1), # End of section 5.3
            toffoli_usage=mogenson_usage_compute,
        ),
        Adder(
            author="Mogensen",
            year=2019,
            citation="mogensen2019lookahead",
            type="Carry Lookahead",
            in_place=True,
            toffolis=SimpleFormula(n=6, constant=-4),  # End of section 5.1
            reaction_depth=SimpleFormula(lg_n=6, constant=2),  # End of section 5.2
            workspace=SimpleFormula(n=1, lg_n=-1, constant=-1),  # End of section 5.3
            toffoli_usage=mogenson_usage_compute.then(mogenson_usage_compute.reversed()),
        ),
        Adder(
            author="Thapliyal et al",
            year=2020,
            citation="thapliyal2020lookahead",
            type="Carry Lookahead",
            in_place=False,
            toffolis=SimpleFormula(n=4),
            reaction_depth=SimpleFormula(lg_n=2, O_1=True),
            workspace=SimpleFormula(n=1, asterisk="*"),
            toffoli_usage=thapliyal_usage_out_of_place,
        ),
        Adder(
            author="Thapliyal et al",
            year=2020,
            citation="thapliyal2020lookahead",
            type="Carry Lookahead",
            in_place=True,
            toffolis=SimpleFormula(n=7, asterisk="*"),
            reaction_depth=SimpleFormula(lg_n=4, O_1=True, asterisk="*"),
            workspace=SimpleFormula(n=2, asterisk="*"),
            toffoli_usage=thapliyal_usage_inplace,
        ),
    ]
    adders = sorted(adders, key=lambda adder: (
        adder.author == "(this paper)",
        adder.year,
        adder.author,
        adder.type))

    out_dir = pathlib.Path(__file__).parent.parent / 'gen'
    comparison_table_tex = make_table(adders)
    comp_path = out_dir / 'comparison_table.tex'
    with open(comp_path, 'w') as f:
        print(comparison_table_tex, file=f)
    print(f"Generated file://{comp_path}")
    plot_volume_vs_size(adders, out_dir)
    plot_phase_diagram(adders, out_dir)


if __name__ == '__main__':
    main()

==> anc/requirements.txt <==
cirq==0.9.1
matplotlib


==> anc/src/adder.csproj <==
<Project Sdk="Microsoft.Quantum.Sdk/0.13.20111004">
  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp3.1</TargetFramework>
  </PropertyGroup>
</Project>


==> anc/src/adder_blocks.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;

    /// Perform `out_c := a+b` in O(block_size + lg(n)) depth.
    ///
    /// Assumes:
    ///     blocksize > 0 or Length(a) == 0
    ///     Length(a) == Length(b)
    ///     Length(a) == Length(out_c)
    ///     MeasureLE(out_c) == 0L
    ///
    /// Budget:
    ///     Toffoli Count: 3*n - 2*b + 5*n/b + O(1)
    ///     Toffoli Count (uncomputing): 2*n - 2*b + 3*n/b + O(1)
    ///     Reaction Depth: 3*b + 2*lg(n/b) + O(1)
    ///     Workspace: 2*n + 3*n/b + O(1)
    ///     where n = Length(a)
    ///     where b = block_size
    operation init_sum_using_blocks(
            block_size: Int,
            a: LittleEndian,
            b: LittleEndian,
            out_c: LittleEndian) : Unit is Adj {
        if (Length(a!) <= block_size) {
            init_sum_using_ripple_carry(a, b, out_c);
        } else {
            _init_sum_using_blocks_helper(block_size, a, b, out_c);
        }
    }

    /// Perform `out_c := a+b` in O(sqrt(n)) depth.
    ///
    /// Assumes:
    ///     Length(a) == Length(b)
    ///     Length(a) == Length(out_c)
    ///     MeasureLE(out_c) == 0L
    ///
    /// Budget:
    ///     Toffoli Count: 3*n + 3*sqrt(n)
    ///     Toffoli Count (uncomputing): 2*n + sqrt(n)
    ///     Reaction Depth: 3*sqrt(n) + lg(n) + O(1)
    ///     Workspace: 2*n + 3*sqrt(n)
    ///     where n = Length(a)
    operation init_sum_using_square_root_blocks(
            a: LittleEndian,
            b: LittleEndian,
            out_c: LittleEndian) : Unit is Adj {
        let block_size = CeilSqrt(Length(a!));
        init_sum_using_blocks(block_size, a, b, out_c);
    }

    /// Budget:
    ///     Toffoli Count: 3*n - 2*b + 5*n/b + O(1)
    ///     Toffoli Count (uncomputing): 2*n - 2*b + 3*n/b + O(1)
    ///     Reaction Depth: 3*b + 2*lg(n/b) + O(1)
    ///     Workspace: 2*n + 3*n/b + O(1)
    ///     where n = Length(a)
    ///     where b = block_size
    operation _init_sum_using_blocks_helper(
            block_size: Int,
            a: LittleEndian,
            b: LittleEndian,
            out_c: LittleEndian) : Unit is Adj {
        let a_blocks = Chunks(block_size, a!);
        let b_blocks = Chunks(block_size, b!);
        let c_blocks = Chunks(block_size, out_c!);
        let n = Length(a!);
        let m = Length(a_blocks);

        using ((carries_0, carries_1, mux_0, mux_1) = (
                Qubit[m], 
                Qubit[m], 
                Qubit[n - block_size], 
                Qubit[n - block_size])) {
            let case_blocks_0 = [new Qubit[0]] + Chunks(block_size, mux_0);
            let case_blocks_1 = [new Qubit[0]] + Chunks(block_size, mux_1);

            // Only one low block case. Compute in parallel with the high cases.
            init_sum_using_ripple_carry(
                LittleEndian(a_blocks[0]),
                LittleEndian(b_blocks[0]),
                LittleEndian(c_blocks[0] + [carries_0[0]]));
            within {
                // Set the carry-in bits of case_blocks_1.
                for (k in 1..Length(case_blocks_1)-1) {
                    X(case_blocks_1[k][0]);
                }

                // Compute carry-in-cleared and carry-in-set cases in parallel.
                for (k in 1..m-1) {
                    let stop = k == m - 1 ? -1 | 0;
                    mutable m0 = case_blocks_0[k] + [carries_0[k]][...stop];
                    mutable m1 = case_blocks_1[k] + [carries_1[k]][...stop];
                    for (t in [m0, m1]) {
                        init_sum_using_ripple_carry(
                            LittleEndian(a_blocks[k]),
                            LittleEndian(b_blocks[k]),
                            LittleEndian(t));
                    }
                }
                
                // Currently carries_0 is local `generate` signals.
                // Convert carries_1 into local `propagate` signals.
                for (k in 1..m-1) {
                    CNOT(carries_0[k], carries_1[k]);
                }
            } apply {
                // Determine propagated carries using carry-lookahead strategy.
                _prop_gen(carries_1[1...] + carries_1[...0], carries_0);

                // Use propagated carries to pick which blocks to keep.
                for (k in 1..m-1) {
                    init_choose(
                        carries_0[k - 1],
                        case_blocks_0[k],
                        case_blocks_1[k],
                        c_blocks[k]);
                }

                // Clear propagated carries.
                for (k in 1..m-1) {
                    CNOT(a_blocks[k][0], carries_0[k-1]);
                    CNOT(b_blocks[k][0], carries_0[k-1]);
                    CNOT(c_blocks[k][0], carries_0[k-1]);
                }

                // Restore carries_0 (except for carries_0[0] left zero).
                for (k in 1..m-2) {
                    let af = Last(a_blocks[k]);
                    let bf = Last(b_blocks[k]);
                    let cf = Last(case_blocks_0[k]);
                    let tf = carries_0[k];
                    within {
                        X(cf);
                        CNOT(af, bf);
                        CNOT(af, cf);
                    } apply {
                        init_and(bf, cf, tf);
                        CNOT(af, tf);
                    }
                }
            }
        }
    }
}


==> anc/src/adder_conversion.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    /// Performs target += input using a target := input1 + input2 helper.
    ///
    /// Assumes:
    ///     Length(target) == Length(input)
    ///
    /// Budget:
    ///     One call to init_sum and one call to Adjoint init_sum.
    operation add_into_using(
            init_sum: ((LittleEndian, LittleEndian, LittleEndian) => Unit is Adj),
            input: LittleEndian,
            target: LittleEndian) : Unit is Adj {
        let n = Length(input!);
        using (spare = Qubit[n]) {
            init_sum(input, target, LittleEndian(spare));
            for (k in 0..n-1) {
                SWAP(target![k], spare[k]);
                X(target![k]);
                X(spare[k]);
            }
            Adjoint init_sum(input, target, LittleEndian(spare));
            for (k in 0..n-1) {
                X(target![k]);
            }
        }
    }
}


==> anc/src/adder_lookahead.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    /// Performs `target += input` in logarithmic depth.
    ///
    /// Assumes:
    ///     Length(target) == Length(input)
    ///
    /// Budget:
    ///     Toffoli Count: 7*n
    ///     Reaction Depth: 4*lg(n) + O(1)
    ///     Workspace: 2*n + O(1)
    ///     where n = Length(target)
    ///
    /// Reference:
    ///     "T-count and Qubit Optimized Quantum Circuit Designs of Carry
    ///          Lookahead Adder"
    ///     Himanshu Thapliyal, Edgard Muñoz-Coreas, Vladislav Khalus
    ///     https://arxiv.org/abs/2004.01826
    operation add_into_using_carry_lookahead(
            input: LittleEndian,
            target: LittleEndian) : Unit is Adj {
        add_into_using(init_sum_using_carry_lookahead, input, target);
    }

    /// Performs `out_c := a+b` in logarithmic depth.
    ///
    /// Assumes:
    ///     Length(a) == Length(b)
    ///     Length(a) == Length(out_c)
    ///     MeasureLE(out_c) == 0L
    ///
    /// Budget:
    ///     Toffoli Count: 4*n
    ///     Toffoli Count (uncomputing): 3*n
    ///     Reaction Depth: 2*lg(n) + O(1)
    ///     Workspace: n
    ///     where n = Length(a)
    ///
    /// Reference:
    ///     "T-count and Qubit Optimized Quantum Circuit Designs of Carry
    ///          Lookahead Adder"
    ///     Himanshu Thapliyal, Edgard Muñoz-Coreas, Vladislav Khalus
    ///     https://arxiv.org/abs/2004.01826
    operation init_sum_using_carry_lookahead(
            a: LittleEndian,
            b: LittleEndian,
            out_c: LittleEndian) : Unit is Adj {
        let n = Length(a!);

        // Create initial `generate` and `propagate` values.
        for (k in 0..n-1) {
            if (k + 1 < Length(out_c!)) {
                init_and(a![k], b![k], out_c![k + 1]);
            }
            CNOT(a![k], b![k]);
        }

        // Fuse `generate` and `propagate` values into the final carries.
        _prop_gen(b!, out_c!);

        // Finish off the sum and restore b.
        for (k in 0..n-1) {
            CNOT(b![k], out_c![k]);
            CNOT(a![k], b![k]);
        }
    }

    /// Finds the `propagate` qubit for the given range.
    function _range_p_storage(ps: Qubit[], range: Range) : Qubit {
        let start = RangeStart(range);
        let end = RangeEnd(range);
        if (end == start + 1) {
            return ps[start];
        }
        return ps[(Length(ps) + start + end) / 2];
    }

    /// Finds the `generate` qubit for the given range.
    /// Note qubits are re-used for multiple ranges.
    function _range_g_storage(out_c: Qubit[], range: Range) : Qubit {
        let start = RangeStart(range);
        let end = RangeEnd(range);
        if (end == start + 1) {
            return out_c[end];
        }
        mutable i = (start + end) / 2;
        for (v in FactorsOf2(i)-1..-1..0) {
            let m = 1 <<< v;
            if (i + m < Length(out_c)) {
                set i += m;
            }
        }
        return out_c[i + 1];
    }

    /// Propagates local `generate` values into global `generate` values.
    ///
    /// Example:
    ///       propagates = ...111...1...1.....
    ///      mut_gs (in) = .....1...1......1..
    ///     mut_gs (out) = ..1111..11......1..
    ///
    /// Arguments:
    ///     propagates: Local `propagate` values. If the bit at index i is set,
    ///         then a `generate` signal at bit index i should propagate up to
    ///         bit index i + 1.
    ///     mut_gs: Initial local `generate` values, which will be mutated into
    ///         the global propagated `generate` values. If the bit at index i
    ///         is set at input time, that means the carry-out of the range
    ///         i-1..i is 1 regardless of its carry-in. If the bit at index i
    ///         is set at output time, that means the carry-out of the range
    ///         0..i is set regarldess of its carry-in.
    ///
    /// Assumes:
    ///     Length(mut_gs) == Length(propagates)
    ///     ((Measure(propagates) <<< 1) &&& Measure(mut_gs)) == 0
    ///
    /// Budget:
    ///     Toffoli Count: 3*n
    ///     Reaction Depth: 2*lg(n) + O(1)
    ///     Workspace: n
    ///     where n = Length(mut_gs)
    ///
    /// Reference:
    ///     "T-count and Qubit Optimized Quantum Circuit Designs of Carry
    ///          Lookahead Adder"
    ///     Himanshu Thapliyal, Edgard Muñoz-Coreas, Vladislav Khalus
    ///     https://arxiv.org/abs/2004.01826
    operation _prop_gen(propagates: Qubit[], mut_gs: Qubit[]) : Unit is Adj {
        let n = Length(propagates);
        using (workspace = Qubit[n]) {
            let p = _range_p_storage(propagates + workspace, _);
            let g = _range_g_storage(mut_gs, _);
            for (step in PowersOfTwoBelow(n)) {
                for (i in 0..2*step..n) {
                    let j = i + step;
                    let k = j + step;
                    if (k < n) {
                        init_and(p(i..j), p(j..k), p(i..k));
                        CCNOT(g(i..j), p(j..k), g(i..k));
                    }
                }
            }
            for (step in (PowersOfTwoBelow(n))[...-1...]) {
                for (i in 0..2*step..n) {
                    let j = i + step;
                    let k = j + step;
                    if (k < n) {
                        Adjoint init_and(p(i..j), p(j..k), p(i..k));
                    }
                    if (j < n) {
                        CCNOT(g(i-1..i), p(i..j), g(i..j));
                    }
                }
            }
        }
    }
}


==> anc/src/adder_ripple_carry.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    /// Performs `out_sum := a+b` in linear depth.
    /// Supports carry-in via `out_c[0]` and carry-out via longer `out_c`.
    ///
    /// To set an input carry, set the first qubit of `out_sum` before calling.
    /// To get an output carry, increase the length of `out_sum` by 1.
    ///
    /// Assumes:
    ///     Length(a) == Length(b)
    ///     Length(a) <= Length(out_sum) <= Length(a) + 1
    ///     MeasureLE(out_sum[1...]) == 0L
    ///
    /// Budget:
    ///     Additional Workspace: 0
    ///     Reaction Depth: 2*n
    ///     Toffoli Count: n
    ///     Toffoli Count (uncomputing): 0
    ///     where n = Length(a)
    ///
    /// Reference:
    ///     "Halving the cost of quantum addition"
    ///     Craig Gidney
    ///     https://arxiv.org/abs/1709.06648
    operation init_sum_using_ripple_carry(
            a: LittleEndian,
            b: LittleEndian,
            out_sum: LittleEndian) : Unit is Adj {
        let n = Length(a!);
        if (Length(b!) != n) {
            fail "Length(b!) != Length(a!)";
        }
        if (Length(out_sum!) != n and Length(out_sum!) != n + 1) {
            fail "Length(out_sum!) != Length(a!) or Length(a!) + 1";
        }
        for (k in 0..Length(out_sum!)-2) {
            init_full_adder_step(a![k], b![k], out_sum![k], out_sum![k+1]);
        }
        if (n > 0 and n == Length(out_sum!)) {
            CNOT(a![n - 1], out_sum![n - 1]);
            CNOT(b![n - 1], out_sum![n - 1]);
        }
    }

    // Performs LittleEndian([mut_c_to_out_1, out_2]) := a + b + mut_c_to_out_1
    operation init_full_adder_step(
            a: Qubit,
            b: Qubit,
            mut_c_to_out_1: Qubit,
            out_2: Qubit) : Unit is Adj {
        CNOT(a, b);
        CNOT(a, mut_c_to_out_1);
        init_and(b, mut_c_to_out_1, out_2);
        CNOT(a, b);
        CNOT(a, out_2);
        CNOT(b, mut_c_to_out_1);
    }
}


==> anc/src/adder_two_block.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    /// Initializes out_sum to equal a+b, in slightly better linear depth.
    ///
    /// Assumes:
    ///     Length(a) == Length(b)
    ///     Length(a) <= Length(out_sum) <= Length(a) + 1
    ///     MeasureLE(out_sum) == 0L
    ///
    /// Budget:
    ///     Toffoli Count: 2*n
    ///     Toffoli Count (uncomputing): n
    ///     Additional Workspace: n
    ///     Reaction Depth: n + O(1)
    ///     where n = Length(a)
    operation init_sum_using_two_block(
            a: LittleEndian,
            b: LittleEndian,
            out_c: LittleEndian) : Unit is Adj {
        let n = Length(a!);
        let h = (n + 1) / 2;
        let h2 = n - h;
        let a_low = LittleEndian(a![...h-1]);
        let b_low = LittleEndian(b![...h-1]);
        let c_low = LittleEndian(out_c![...h-1]);
        let a_high = LittleEndian(a![h...]);
        let b_high = LittleEndian(b![h...]);
        let c_high = out_c![h...];

        using (c_low_carry = Qubit()) {
            using ((case0, case1) = (Qubit[h2], Qubit[h2])) {
                // Compute the low case and the two high cases in parallel.
                init_sum_using_ripple_carry(
                    a_low, b_low, LittleEndian(c_low! + [c_low_carry]));
                within {
                    if (h2 > 0) {
                        X(case1[0]);
                    }
                    init_sum_using_ripple_carry(
                        a_high, b_high, LittleEndian(case0));
                    init_sum_using_ripple_carry(
                        a_high, b_high, LittleEndian(case1));
                } apply {
                    // Pick high half output based on carry-out from low half.
                    init_choose(c_low_carry, case0, case1, c_high);
                }

                // Uncompute carry-out from low half.
                if (h > 0) {
                    Adjoint init_full_adder_step(
                        a_low![h-1],
                        b_low![h-1],
                        c_low![h-1],
                        c_low_carry);
                    CNOT(a_low![h-1], c_low![h-1]);
                    CNOT(b_low![h-1], c_low![h-1]);
                }
            }
        }
    }
}


==> anc/src/debug.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    function BigIntBitString(a: BigInt, len: Int) : String {
        mutable result = "";
        mutable a2 = a;
        for (i in 0..len-1) {
            if (i > 0 and i % 8 == 0) {
                set result += " ";
            }
            if (a2 % 2L == 0L) {
                set result += "_";
            } else {
                set result += "1";
            }
            set a2 /= 2L;
        }
        if (a2 > 0L) {
            set result += "...";
        }
        return result;
    }

    operation DebugLE(prefix: String, q: LittleEndian) : Unit is Adj {
        body(...) {
            let r = MeasureLE(q);
            Message($"{r}");
        }
        adjoint(...) {
            let r = MeasureLE(q);
            Message($"{r}");
        }
    }

    operation DebugQubits(prefix: String, q: Qubit[]) : Unit is Adj {
        body(...) {
            let r = BigIntBitString(MeasureLE(LittleEndian(q)), Length(q));
            Message($"{prefix}{r}");
        }
        adjoint(...) {
            let r = BigIntBitString(MeasureLE(LittleEndian(q)), Length(q));
            Message($"{prefix}{r}");
        }
    }

    operation DebugQubit(prefix: String, q: Qubit) : Unit is Adj {
        body(...) {
            if (M(q) == One) {
                Message($"{prefix}1");
            } else {
                Message($"{prefix}0");
            }
        }
        adjoint(...) {
            if (M(q) == One) {
                Message($"{prefix}1");
            } else {
                Message($"{prefix}0");
            }
        }
    }
}


==> anc/src/example.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @EntryPoint()
    operation ExampleAdderUsage() : Unit {
        // Note: have to run this using the Toffoli simulator.

        // Pick the problem.
        let register_size = 100;
        let a = 314159265358979323846264338L;
        let b = 271828182845904523536028747L;
        Message($"           a={a}");
        Message($"           b={b}");

        // Sanity checks.
        let mod = 1L <<< register_size;
        if (a >= mod or b >= mod) {
            fail "register_size is too small.";
        }
        let expected_sum = (a + b) % mod;
        Message($"expected_sum={expected_sum}");

        using ((qa_raw, qb_raw, qsum_raw) = (
            // Allocate registers.
                Qubit[register_size],
                Qubit[register_size],
                Qubit[register_size])) {
            let qa = LittleEndian(qa_raw);
            let qb = LittleEndian(qb_raw);
            let qsum = LittleEndian(qsum_raw);

            within {
                // Prepare inputs.
                ApplyXorInPlaceL(a, qa);
                ApplyXorInPlaceL(b, qb);

                // Compute the sum.
                init_sum_using_blocks(4, qa, qb, qsum);
            } apply {
                // Check the result.
                let actual_sum = MeasureLE(qsum);
                Message($"  actual_sum={actual_sum}");
                Message($"       match={actual_sum == expected_sum}");
            }
        }
    }
}


==> anc/src/quol.cs <==
#nullable enable

using System;
using Microsoft.Quantum.Simulation.Core;
using Microsoft.Quantum.Simulation.Simulators;

namespace BlockAdder {
    public partial class is_toffoli_simulator {
        public class Native : is_toffoli_simulator {
            private Func<QVoid, bool> _body;

            public Native(IOperationFactory m) : base(m) {
                var b = m is ToffoliSimulator;
                _body = args => b;
            }

            public override Func<QVoid, bool> __Body__ => _body;
        }
    }
}


==> anc/src/quol.qs <==
namespace BlockAdder {
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;

    operation check_is_zero(qubit: Qubit) : Unit is Adj {
        body (...) {
            if (M(qubit) != Zero) {
                fail "Check failed. M(qubit) != Zero.";
            }
        }
        adjoint (...) {
            if (M(qubit) != Zero) {
                fail "Check failed. M(qubit) != Zero.";
            }
        }
    }

    operation is_toffoli_simulator() : Bool {
        // HACK: magic happens in `quol.cs` native override.
        return false;
    }

    /// Initializes `target` to equal `a & b`.
    ///
    /// Assumes:
    ///     M(target) == Zero
    ///
    /// Budget:
    ///     Reaction depth: 1
    ///     Toffoli count: 1
    ///     Toffoli count (uncomputing): 0
    ///     Additional Workspace: 0
    operation init_and(a: Qubit, b: Qubit, target: Qubit) : Unit is Adj {
        body(...) {
            if (is_toffoli_simulator()) {
                check_is_zero(target);
            }
            CCNOT(a, b, target);
        }
        adjoint(...) {
            if (is_toffoli_simulator()) {
                CCNOT(a, b, target);
                check_is_zero(target);
            } else {
                H(target);
                if (M(target) == One) {
                    CZ(a, b);
                }
            }
        }
    }

    // Performs `target ^= a`.
    operation ApplyXorInPlaceL(a: BigInt, target: LittleEndian) : Unit is Adj {
        for (k in 0..Length(target!)-1) {
            if ((a >>> k) % 2L == 1L) {
                X(target![k]);
            }
        }
    }

    /// Performs `out_target := control ? option1 | option0`.
    ///
    /// Budget:
    ///     Toffoli count: n
    ///     Toffoli count (uncomputing):  0
    ///     Reaction Depth: n (could be lg(n) if control was duplicated)
    ///     Workspace: 0
    ///     where n = length(option1)
    ///
    /// Assumes:
    ///     MeasureLE(out_target) == 0
    ///     Length(out_target) == Length(option0)
    ///     Length(out_target) == Length(option1)
    operation init_choose(
            control: Qubit,
            option0: Qubit[],
            option1: Qubit[],
            out_target: Qubit[]) : Unit is Adj {
        let n = Length(option0);
        for (k in 0..n-1) {
            CNOT(option1[k], option0[k]);
            init_and(control, option0[k], out_target[k]);
            CNOT(option1[k], option0[k]);
            CNOT(option0[k], out_target[k]);
        }
    }

    // Measure the little-endian value of `a` as a BigInt.
    operation MeasureLE(a: LittleEndian) : BigInt {
        mutable r = 0L;
        for (k in Length(a!)-1..-1..0) {
            set r *= 2L;
            if (M(a![k]) == One) {
                set r += 1L;
            }
        }
        return r;
    }

    // Returns int(ceil(log_2(n))).
    function CeilLg2(n: Int) : Int {
        mutable r = 0;
        while (1 <<< r < n) {
            set r += 1;
        }
        return r;
    }

    function PowersOfTwoBelow(n: Int) : Int[] {
        mutable result = new Int[0];
        mutable k = 1;
        while (k < n) {
            set result += [k];
            set k <<<= 1;
        }
        return result;
    }

    // Returns int(ceil(log_2(n))).
    function FloorLg2(n: Int) : Int {
        mutable r = 0;
        while (2 <<< r <= n) {
            set r += 1;
        }
        return r;
    }

    // Returns int(ceil(sqrt(n))).
    function CeilSqrt(n: Int) : Int {
        return Ceiling(Sqrt(IntAsDouble(n)));
    }

    // Creates a random bit string as a `BigInt`.
    operation DrawRandomBitString(n: Int) : BigInt {
        mutable r = 0L;
        for (k in 0..n-1) {
            set r *= 2L;
            if (DrawRandomBool(0.5)) {
                set r += 1L;
            }
        }
        return r;
    }

    // Returns the last item in an array.
    function Last<'T>(items: 'T[]) : 'T {
        return items[Length(items) - 1];
    }

    // Determines how many times `n` is divisible by 2.
    function FactorsOf2(n: Int) : Int {
        mutable k = n;
        mutable r = 0;
        while (k != 0 and k % 2 == 0) {
            set k >>>= 1;
            set r += 1;
        }
        return r;
    }
}


==> anc/test/adder_tests.qs <==
namespace BlockAdder.Tests {
    
    open BlockAdder;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("ToffoliSimulator")
    operation test_add_into_using_carry_lookahead() : Unit {
        FuzzTestInPlaceAddition(add_into_using_carry_lookahead);
    }

    @Test("ToffoliSimulator")
    operation test_init_sum_using_carry_lookahead() : Unit {
        FuzzTestInitAddition(init_sum_using_carry_lookahead);
    }

    @Test("ToffoliSimulator")
    operation test_init_sum_using_two_block() : Unit {
        FuzzTestInitAddition(init_sum_using_two_block);
    }

    @Test("ToffoliSimulator")
    operation test_init_sum_using_blocks() : Unit {
        FuzzTestInitAddition(init_sum_using_blocks(1, _, _, _));
        FuzzTestInitAddition(init_sum_using_blocks(2, _, _, _));
        FuzzTestInitAddition(init_sum_using_blocks(5, _, _, _));
        FuzzTestInitAddition(init_sum_using_blocks(10, _, _, _));
        FuzzTestInitAddition(init_sum_using_blocks(16, _, _, _));
    }

    @Test("ToffoliSimulator")
    operation test_prop_gen() : Unit {
        let n = 19;
        let a = 0b0000010001000000100;
        let b = 0b0001110001000100000;
        let e = 0b0011110011000000100L;
        using ((qg, qp) = (Qubit[n], Qubit[n])) {
            let g = LittleEndian(qg);
            let p = LittleEndian(qp);
            within {
                ApplyXorInPlace(a, g);
                ApplyXorInPlace(b, p);
                _prop_gen(p!, g!);
            } apply {
                let m = MeasureLE(g);
                if (m != e) {
                    fail $"{m} != {e}";
                }
            }
        }
    }

    @Test("ToffoliSimulator")
    operation test_init_sum_using_ripple_carry() : Unit {
        FuzzTestInitAddition(init_sum_using_ripple_carry);
    }

    @Test("ToffoliSimulator")
    operation test_init_sum_using_square_root_blocks() : Unit {
        FuzzTestInitAddition(init_sum_using_square_root_blocks);
    }

    operation FuzzTestInitAddition(
            adder: ((LittleEndian, LittleEndian, LittleEndian) => Unit)) : Unit {
        FuzzTestInitAdditionLength(adder, 0, 1);
        FuzzTestInitAdditionLength(adder, 1, 2);
        FuzzTestInitAdditionLength(adder, 2, 2);
        FuzzTestInitAdditionLength(adder, 3, 2);
        FuzzTestInitAdditionLength(adder, 4, 2);
        FuzzTestInitAdditionLength(adder, 100, 5);
        FuzzTestInitAdditionLength(adder, 127, 5);
        FuzzTestInitAdditionLength(adder, 128, 5);
        FuzzTestInitAdditionLength(adder, 129, 5);
    }

    operation FuzzTestInPlaceAddition(
            adder: ((LittleEndian, LittleEndian) => Unit)) : Unit {
        FuzzTestInPlaceAdditionLength(adder, 0, 1);
        FuzzTestInPlaceAdditionLength(adder, 1, 2);
        FuzzTestInPlaceAdditionLength(adder, 2, 2);
        FuzzTestInPlaceAdditionLength(adder, 3, 2);
        FuzzTestInPlaceAdditionLength(adder, 4, 2);
        FuzzTestInPlaceAdditionLength(adder, 100, 5);
        FuzzTestInPlaceAdditionLength(adder, 127, 5);
        FuzzTestInPlaceAdditionLength(adder, 128, 5);
        FuzzTestInPlaceAdditionLength(adder, 129, 5);
    }

    operation FuzzTestInitAdditionLength(
            adder: ((LittleEndian, LittleEndian, LittleEndian) => Unit),
            n: Int, attempts: Int) : Unit {
        for (k in 1..attempts) {
            let a = DrawRandomBitString(n);
            let b = DrawRandomBitString(n);
            CheckInitAdditionCase(adder, n, a, b);
        }
    }

    operation FuzzTestInPlaceAdditionLength(
            adder: ((LittleEndian, LittleEndian) => Unit),
            n: Int, attempts: Int) : Unit {
        for (k in 1..attempts) {
            let a = DrawRandomBitString(n);
            let b = DrawRandomBitString(n);
            CheckInPlaceAdditionCase(adder, n, a, b);
        }
    }

    operation CheckInitAdditionCase(
            adder: ((LittleEndian, LittleEndian, LittleEndian) => Unit),
            n: Int,
            a: BigInt,
            b: BigInt) : Unit {
        let m = 1L <<< n;
        using (data = Qubit[3*n]) {
            let qa = LittleEndian(data[...n-1]);
            let qb = LittleEndian(data[n..2*n-1]);
            ApplyXorInPlaceL(a, qa);
            ApplyXorInPlaceL(b, qb);

            let qsum = LittleEndian(data[2*n...]);
            adder(qa, qb, qsum);
            let actual = MeasureLE(qsum);
            let expected = (a + b) % m;
            if (actual != expected) {
                fail $"Wrong sum. n={n} a={a}, b={b}, actual={actual}, expected={expected}";
            }

            ApplyXorInPlaceL(a, qa);
            ApplyXorInPlaceL(b, qb);
            ApplyXorInPlaceL(actual, qsum);
        }
    }

    operation CheckInPlaceAdditionCase(
            adder: ((LittleEndian, LittleEndian) => Unit),
            n: Int,
            input: BigInt,
            target: BigInt) : Unit {
        let m = 1L <<< n;
        using (data = Qubit[2*n]) {
            let qinput = LittleEndian(data[...n-1]);
            let qtarget = LittleEndian(data[n...]);
            ApplyXorInPlaceL(input, qinput);
            ApplyXorInPlaceL(target, qtarget);

            adder(qinput, qtarget);
            let actual = MeasureLE(qtarget);
            let expected = (input + target) % m;
            if (actual != expected) {
                fail $"Wrong sum. n={n} input={input}, target={target}, actual={actual}, expected={expected}";
            }

            ApplyXorInPlaceL(input, qinput);
            ApplyXorInPlaceL(actual, qtarget);
        }
    }
}

==> anc/test/budget_tests.qs <==
namespace BlockAdder.Tests {
    
    open BlockAdder;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("ResourcesEstimator")
    operation run_tests_one_by_one() : Unit {
        // Works around https://github.com/microsoft/QuantumLibraries/issues/386
        check_budget_init_and();
        for (n in [5, 10, 100]) {
            check_budget_init_choose(n);
            check_budget_init_sum_using_two_block(n);
            check_budget_init_sum_using_carry_lookahead(n);
            check_budget_prop_gen(n);
            check_budget_init_sum_using_ripple_carry(n);
            check_budget_init_sum_using_square_root_blocks(n);
            for (b in [1, 2, 6]) {
                check_budget_init_sum_using_blocks(n, b);
            }
        }
    }

    operation check_budget_init_and() : Unit {
        let max_tofs = 1;
        let max_unc_tofs = 0;
        let max_work = 0;

        using ((a, b, c) = (Qubit(), Qubit(), Qubit())) {
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_and(a, b, c);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_and(a, b, c);
            }
        }
    }

    operation check_budget_init_choose(n: Int) : Unit {
        let max_tofs = n;
        let max_unc_tofs = 0;
        let max_work = 0;

        using ((a, b, c, d) = (Qubit(), Qubit[n], Qubit[n], Qubit[n])) {
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_choose(a, b, c, d);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_choose(a, b, c, d);
            }
        }
    }

    operation check_budget_init_sum_using_two_block(n: Int) : Unit {
        let max_tofs = 2*n;
        let max_unc_tofs = n;
        let max_work = n;

        using ((a, b, c) = (Qubit[n], Qubit[n], Qubit[n])) {
            let na = LittleEndian(a);
            let nb = LittleEndian(b);
            let nc = LittleEndian(c);
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_sum_using_two_block(na, nb,  nc);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_sum_using_two_block(na, nb, nc);
            }
        }
    }

    operation check_budget_init_sum_using_ripple_carry(n: Int) : Unit {
        let max_tofs = n;
        let max_unc_tofs = 0;
        let max_work = n;

        using ((a, b, c) = (Qubit[n], Qubit[n], Qubit[n])) {
            let na = LittleEndian(a);
            let nb = LittleEndian(b);
            let nc = LittleEndian(c);
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_sum_using_ripple_carry(na, nb,  nc);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_sum_using_ripple_carry(na, nb, nc);
            }
        }
    }

    operation check_budget_prop_gen(n: Int) : Unit {
        let max_tofs = 3*n;
        let max_unc_tofs = 3*n;
        let max_work = n;

        using ((a, b) = (Qubit[n], Qubit[n])) {
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                _prop_gen(a, b);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint _prop_gen(a, b);
            }
        }
    }

    operation check_budget_init_sum_using_carry_lookahead(n: Int) : Unit {
        let max_tofs = 4*n;
        let max_unc_tofs = 3*n;
        let max_work = n;

        using ((a, b, c) = (Qubit[n], Qubit[n], Qubit[n])) {
            let na = LittleEndian(a);
            let nb = LittleEndian(b);
            let nc = LittleEndian(c);
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_sum_using_carry_lookahead(na, nb,  nc);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_sum_using_carry_lookahead(na, nb, nc);
            }
        }
    }

    operation check_budget_init_sum_using_blocks(n: Int, block: Int) : Unit {
        let m = (n + block - 1) / block;
        let max_tofs = 3*n - 2*block + 5*m;
        let max_unc_tofs = 2*n - 2*block + 3*m;
        let max_work = 2*n + 3*m;

        using ((a, b, c) = (Qubit[n], Qubit[n], Qubit[n])) {
            let na = LittleEndian(a);
            let nb = LittleEndian(b);
            let nc = LittleEndian(c);
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_sum_using_blocks(block, na, nb,  nc);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_sum_using_blocks(block, na, nb, nc);
            }
        }
    }

    operation check_budget_init_sum_using_square_root_blocks(n: Int) : Unit {
        let m = CeilSqrt(n);
        let max_tofs = 3*n + 3*m;
        let max_unc_tofs = 2*n + m;
        let max_work = 2*n + 3*m;

        using ((a, b, c) = (Qubit[n], Qubit[n], Qubit[n])) {
            let na = LittleEndian(a);
            let nb = LittleEndian(b);
            let nc = LittleEndian(c);
            within {
                AllowAtMostNCallsCA(max_tofs, CCNOT, "Tofs");
                AllowAtMostNQubits(max_work, "Workspace");
            } apply {
                init_sum_using_square_root_blocks(na, nb,  nc);
            }

            within {
                AllowAtMostNCallsCA(max_unc_tofs, CCNOT, "Tofs (adj)");
                AllowAtMostNQubits(max_work, "Workspace (adj)");
            } apply {
                Adjoint init_sum_using_square_root_blocks(na, nb, nc);
            }
        }
    }
}


==> anc/test/quol_tests.qs <==
namespace BlockAdder.Tests {
    
    open BlockAdder;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    operation assert(b: Bool) : Unit {
        if (!b) {
            fail "assert";
        }
    }

    @Test("ToffoliSimulator")
    operation test_FloorLg2() : Unit {
        assert(FloorLg2(1) == 0);
        assert(FloorLg2(2) == 1);
        assert(FloorLg2(3) == 1);
        assert(FloorLg2(4) == 2);
        assert(FloorLg2(5) == 2);
        assert(FloorLg2(6) == 2);
        assert(FloorLg2(127) == 6);
        assert(FloorLg2(128) == 7);
        assert(FloorLg2(129) == 7);
    }

    @Test("ToffoliSimulator")
    operation test_CeilLg2() : Unit {
        assert(CeilLg2(1) == 0);
        assert(CeilLg2(2) == 1);
        assert(CeilLg2(3) == 2);
        assert(CeilLg2(4) == 2);
        assert(CeilLg2(5) == 3);
        assert(CeilLg2(6) == 3);
        assert(CeilLg2(127) == 7);
        assert(CeilLg2(128) == 7);
        assert(CeilLg2(129) == 8);
    }

    @Test("ToffoliSimulator")
    operation test_FactorsOf2() : Unit {
        assert(FactorsOf2(0) == 0);
        assert(FactorsOf2(1) == 0);
        assert(FactorsOf2(2) == 1);
        assert(FactorsOf2(3) == 0);
        assert(FactorsOf2(4) == 2);
        assert(FactorsOf2(5) == 0);
        assert(FactorsOf2(6) == 1);
        assert(FactorsOf2(7) == 0);
        assert(FactorsOf2(8) == 3);
        assert(FactorsOf2(9) == 0);
        assert(FactorsOf2(10) == 1);
    }

    @Test("ToffoliSimulator")
    operation test_CeilSqrt() : Unit {
        assert(CeilSqrt(0) == 0);
        assert(CeilSqrt(1) == 1);
        assert(CeilSqrt(2) == 2);
        assert(CeilSqrt(3) == 2);
        assert(CeilSqrt(4) == 2);
        assert(CeilSqrt(5) == 3);
        assert(CeilSqrt(6) == 3);
        assert(CeilSqrt(143) == 12);
        assert(CeilSqrt(144) == 12);
        assert(CeilSqrt(145) == 13);
    }
}

==> anc/test/tests.csproj <==
<Project Sdk="Microsoft.Quantum.Sdk/0.13.20111004">

  <PropertyGroup>
    <TargetFramework>netcoreapp3.1</TargetFramework>
    <IsPackable>false</IsPackable>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Xunit" Version="0.13.20111004" />
    <PackageReference Include="Microsoft.NET.Test.Sdk" Version="16.4.0" />
    <PackageReference Include="xunit" Version="2.4.1" />
    <PackageReference Include="xunit.runner.visualstudio" Version="2.4.1" />
    <DotNetCliToolReference Include="dotnet-xunit" Version="2.3.1" />
    <ProjectReference Include="..\src\adder.csproj" />
  </ItemGroup>
</Project>

